Learning Nonparametric Human Mesh Reconstruction from a Single Image without Ground Truth Meshes

Nonparametric approaches have shown promising results on reconstructing 3D human mesh from a single monocular image. Unlike previous approaches that use a parametric human model like skinned multi-person linear model (SMPL), and attempt to regress the model parameters, nonparametric approaches relax the heavy reliance on the parametric space. However, existing nonparametric methods require ground truth meshes as their regression target for each vertex, and obtaining ground truth mesh labels is very expensive. In this paper, we propose a novel approach to learn human mesh reconstruction without any ground truth meshes. This is made possible by introducing two new terms into the loss function of a graph convolutional neural network (Graph CNN). The first term is the Laplacian prior that acts as a regularizer on the reconstructed mesh. The second term is the part segmentation loss that forces the projected region of the reconstructed mesh to match the part segmentation. Experimental results on multiple public datasets show that without using 3D ground truth meshes, the proposed approach outperforms the previous state-of-the-art approaches that require ground truth meshes for training.

==> supervised/run.py <==
import cv2
import numpy as np
import os
if __name__ == '__main__':
    path = '/Users/kevin/Documents/research/20-dense/CVPR2020paper-arxiv/supervised'


    # generate image with body parts
    for filename in os.listdir(path):
        if filename.endswith(".png") or filename.endswith(".jpg"):
            print(path+'/'+filename)
            fname = path+'/'+filename
            fname2 = path+'/new/'+filename.split('.')[0]+'.jpg'
            img = cv2.imread(fname)
            crop = img
            width, height, ch = img.shape
            crop = cv2.resize(crop, (int(crop.shape[1]/2),int(crop.shape[0]/2)))
            cv2.imwrite(fname2,crop)
